Shedding light on the origin of the broken misaligned circumtriple disk around GW Ori

We revisit the origin of the observed misaligned rings in the circumtriple disk around GW Ori. Previous studies appeared to disagree on whether disk breaking is caused by the differential precession driven in the disk by the triple star system. In this letter, we show that the previous studies are in agreement with each other when using the same set of parameters. But for observationally motivated parameters of a typical protoplanetary disk, the disk is unlikely to break due to interactions with the triple star system. We run 3-dimensional hydrodynamical simulations of a circumtriple disk around GW Ori with different disk aspect ratios. For a disk aspect ratio typical of protoplanetary disks, $H/r \gtrsim 0.05$, the disk does not break. An alternative scenario for the gap's origin consistent with the expected disk aspect ratio involves the presence of giant circumtriple planets orbiting GW Ori.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



